On a linear stability issue of split form schemes for compressible flows

Split form schemes for Euler and Navier-Stokes equations are useful for computation of turbulent flows due to their better robustness. This is because they satisfy additional conservation properties of the governing equations like kinetic energy preservation leading to a reduction in aliasing errors at high orders. Recently, linear stability issues have been pointed out for these schemes for a density wave problem and we investigate this behaviour for some standard split forms. By deriving linearized equations of split form schemes, we show that most existing schemes do not satisfy a perturbation energy equation that holds at the continuous level. A simple modification to the energy flux of some existing schemes is shown to yield a scheme that is consistent with the energy perturbation equation. Numerical tests are given using a discontinuous Galerkin method to demonstrate these results.

==> postp/Channel/get_u_plot.py <==
# Need to import the plotting package:
import matplotlib.pyplot as plt
import numpy as np

vol    = 2*np.pi*np.pi*2

mu     = 0.00166666
tau_w  = 3.35 /vol;#(mu*re_tau)**2
u_tau  = np.sqrt(tau_w)
re_tau = u_tau/mu 

print("Re_tau = ", re_tau)

sub = 34

#filename1     = 're_180/p4_mesh/statistics/u_mean_0510000' 
filename1     = 're_180/p5_mesh/statistics/u_mean_0262500' 
filename3     = 'dns/dns_180_mean' 

def getDNSdata(filename):
    # Read the file. 
    f = open(filename, 'r')
    f.readline()
    lines = f.readlines()
    f.close()
    
    # initialize some variable to be lists:
    x1 = []
    y1 = []
    
    # scan the rows of the file stored in lines, and put the values into some variables:
    for line in lines:
        p = line.split()
        x1.append(float(p[1]))
        y1.append(float(p[2]))
    
    xv1 = np.array(x1)
    yv1 = np.array(y1)

    return xv1, yv1
 
def getFileData(filename):
    # Read the file. 
    f = open(filename, 'r')
    lines = f.readlines()
    f.close()
    
    # initialize some variable to be lists:
    x1 = []
    y1 = []
    
    # scan the rows of the file stored in lines, and put the values into some variables:
    for line in lines:
        p = line.split()
        x1.append(float(p[0])*re_tau)
        y1.append(float(p[2])/u_tau)
    
    xv1 = np.array(x1)
    yv1 = np.array(y1)

    return xv1, yv1
    
x1v1, y1v1 = getFileData(filename1)
x3v1, y3v1 = getDNSdata(filename3)

fig, ax = plt.subplots(1, figsize = (8, 6))
ax2     = ax.twinx()

ax.scatter(x1v1[:sub], y1v1[:sub], color = "green",  marker = 's',
        linewidth =  2.5,        label = 'mKEP')
ax.semilogx(x3v1,     y3v1,      color = "black",   linewidth =  2,        label = 'DNS')

ax.grid(True, linestyle = '--')
ax.set_xlim([10E-2 , 0.5*10E2])
ax.set_ylim([-1    , 20])

ax.set_xlabel('$y^+$', fontsize = 16)
ax.set_ylabel('$u^+$', fontsize = 16)
ax.legend(loc='lower right', fontsize = 14, scatterpoints = 1)

ax2.tick_params(direction="in")
ax2.set_ylim([-1    , 20])
ax2.yaxis.set_ticklabels([])

#plt.show()
plt.savefig('channel_180.pdf')


==> postp/Channel/variance.py <==
# Need to import the plotting package:
import matplotlib.pyplot as plt
import numpy as np

vol    = 2*np.pi*np.pi*2

mu     = 0.00166666
tau_w  = 3.35 /vol;#(mu*re_tau)**2
u_tau  = np.sqrt(tau_w)
re_tau = u_tau/mu 

print("Re_tau is ", re_tau)


filename1     = 're_180/p5_mesh/statistics/u_mean_0262500' 
filename2     = 'dns/dns_fluc_180' 

def getDNSdata(filename):
    # Read the file. 
    f = open(filename, 'r')
    f.readline()
    lines = f.readlines()
    f.close()
    
    # initialize some variable to be lists:
    yl  = []
    uul = []
    vvl = []
    wwl = []
    uvl = []
    
    # scan the rows of the file stored in lines, and put the values into some variables:
    for line in lines:
        p = line.split()
        yl.append(float(p[1]))
        uul.append(float(p[2]))
        vvl.append(float(p[3]))
        wwl.append(float(p[4]))
        uvl.append(float(p[5]))
    
    yv  = np.array(yl)
    uuv = np.array(uul)
    vvv = np.array(vvl)
    wwv = np.array(wwl)
    uvv = np.array(uvl)

    return yv, uuv, vvv, wwv, uvv
 
def getFileData(filename):
    # Read the file. 
    f = open(filename, 'r')
    lines = f.readlines()
    f.close()
    
    # initialize some variable to be lists:
    yl  = []
    uul = []
    vvl = []
    wwl = []
    uvl = []

    # scan the rows of the file stoblack in lines, and put the values into some variables:
    coun = 0
    for line in lines:
        p = line.split()
        yl.append(float(p[0])*re_tau)
        uul.append(float(p[5]))
        vvl.append(float(p[6]))
        wwl.append(float(p[7]))
        uvl.append(float(p[8]))

        ubar = float(p[2])
        vbar = float(p[3])
        wbar = float(p[4])


        uul[coun] = (uul[coun] - ubar**2)  /(u_tau**2)
        vvl[coun] = (vvl[coun] - vbar**2)  /(u_tau**2)
        wwl[coun] = (wwl[coun] - wbar**2)  /(u_tau**2)
        uvl[coun] = (uvl[coun] - ubar*vbar)/(u_tau**2)

        coun = coun + 1
    
    yv  = np.array(yl)
    uuv = np.array(uul)
    vvv = np.array(vvl)
    wwv = np.array(wwl)
    uvv = np.array(uvl)

    return yv, uuv, vvv, wwv, uvv
    
yv1, uuv1, vvv1, wwv1, uvv1 = getFileData(filename1)
yv2, uuv2, vvv2, wwv2, uvv2 = getDNSdata(filename2)

fig, axis = plt.subplots(2, 2, figsize = (12.5, 6))

mfem_str = "mKEP"

sub = 34

axis[0, 0].scatter(yv1[:sub], uuv1[:sub], color = "green", marker = 's', linewidth =  2.5, label = mfem_str)
axis[0, 0].semilogx(yv2, uuv2, color = "black", linewidth =  2, label = 'DNS')
axis[0, 0].set_ylabel(r'$\overline{u^{\rq} u^{\rq}}^+$', fontsize = 16, labelpad= 9)
axis[0, 0].set_ylim([-0.1,  8])

axis[0, 1].scatter(yv1[:sub], vvv1[:sub], color = "green", marker = 's',linewidth =  2.5, label = mfem_str)
axis[0, 1].semilogx(yv2, vvv2, color = "black", linewidth =  2, label = 'DNS')
axis[0, 1].set_ylabel(r'$\overline{v^{\rq} v^{\rq}}^+$', fontsize = 16, labelpad= 5)
axis[0, 1].set_ylim([-0.025, 0.8])

axis[1, 0].scatter(yv1[:sub], wwv1[:sub], color = "green", marker = 's',linewidth =  2.5, label = mfem_str)
axis[1, 0].semilogx(yv2, wwv2, color = "black", linewidth =  2, label = 'DNS')
axis[1, 0].set_xlabel(r'$y^+$', fontsize = 16)
axis[1, 0].set_ylabel(r'$\overline{w^{\rq} w^{\rq}}^+$', fontsize = 16, labelpad= 9)
axis[1, 0].set_ylim([-.025,1.3])

axis[1, 1].scatter(yv1[:sub], uvv1[:sub], color = "green", marker = 's',linewidth =  2.5, label = mfem_str)
axis[1, 1].semilogx(yv2, uvv2, color = "black", linewidth =  2, label = 'DNS')
axis[1, 1].set_xlabel('y+', fontsize = 14)
axis[1, 1].set_ylabel(r'$\overline{u^{\rq} v^{\rq}}^+$', fontsize = 16, labelpad= 2)

for i, ax in enumerate(fig.axes):
    ax.set_xlim([0.01 , 500])
    ax.grid(True, linestyle = '--')

axis[1, 1].legend(loc='lower left', fontsize = 14, scatterpoints = 1)

#plt.show()
plt.savefig('channel_variance.pdf')


==> postp/TGV/m0_1/plot_mod.jl <==
import PyPlot; plt = PyPlot
using LaTeXStrings
using DelimitedFiles

function en_ke(filename)
  d  = readdlm(filename, comments=true, comment_char='#')
  ti = d[:,2]
  en = d[:,15]
  ke = d[:,16]

  ti = ti[1:3:end]
  en = en[1:3:end]
  ke = ke[1:3:end]

  en = (en .- en[1])/abs(en[1])
  ke = (ke .- ke[1])/ke[1]

  return ti, en, ke;
      
end

ti_kg, en_kg, ke_kg = en_ke("kg_diag.dat");
ti_du, en_du, ke_du = en_ke("ducros_diag.dat");
ti_mK, en_mK, ke_mK = en_ke("mKEP_diag.dat");
ti_sh, en_sh, ke_sh = en_ke("shima_diag.dat");

fig, axis = plt.subplots(1, 2, figsize = (16,8))

axis[1].plot(ti_kg, ke_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[1].plot(ti_du, ke_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[1].plot(ti_mK, ke_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[1].plot(ti_sh, ke_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="KEEP-PE")
axis[1].grid(true)
axis[1].set_xlim(0, 16)
#axis[1].set_ylim(0.88, 1.02)
axis[1].set_ylabel("ke(t)", fontsize=15)
axis[1].set_xlabel("Time", fontsize=15)
axis[1].tick_params(axis="x", labelsize=12)
axis[1].tick_params(axis="y", labelsize=12)


axis[2].plot(ti_kg, en_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[2].plot(ti_du, en_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[2].plot(ti_mK, en_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[2].plot(ti_sh, en_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="KEEP-PE")
axis[2].grid(true)
axis[2].set_xlim(0, 16)
#axis[2].set_ylim(0.99995, 1.00005)
axis[2].set_ylabel("Entropy")
axis[2].set_ylabel("en(t)", fontsize=15)
axis[2].set_xlabel("Time", fontsize=15)
axis[2].tick_params(axis="x", labelsize=12)
axis[2].tick_params(axis="y", labelsize=12)

#plt.legend(bbox_to_anchor=[-1.05, 0.2],loc=2,borderaxespad=0)
plt.legend(bbox_to_anchor=[-1.05, 0.25],loc=2,borderaxespad=0, fontsize=15)

#plt.show()
plt.savefig("comp.pdf")

  


==> postp/TGV/m0_1/plot_zoom.jl <==
import PyPlot; plt = PyPlot
using LaTeXStrings
using DelimitedFiles

function en_ke(filename)
  d  = readdlm(filename, comments=true, comment_char='#')
  ti = d[:,2]
  en = d[:,15]
  ke = d[:,16]

  ti = ti[1:3:end]
  en = en[1:3:end]
  ke = ke[1:3:end]

  en = (en .- en[1])/abs(en[1])
  ke = (ke .- ke[1])/ke[1]

  return ti, en, ke;
      
end

ti_kg, en_kg, ke_kg = en_ke("kg_diag.dat");
ti_du, en_du, ke_du = en_ke("ducros_diag.dat");
ti_mK, en_mK, ke_mK = en_ke("mKEP_diag.dat");
ti_sh, en_sh, ke_sh = en_ke("shima_diag.dat");

print(ke_kg)

fig, axis = plt.subplots(1, 1, figsize = (16,8))

axis.plot(ti_kg, ke_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis.plot(ti_du, ke_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis.plot(ti_mK, ke_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis.plot(ti_sh, ke_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="KEEP-PE")
axis.grid(true)
axis.set_xlim(8.5, 15.5)
axis.set_ylim(-0.4, 0.05)
axis.set_ylabel("ke(t)", fontsize=15)
axis.set_xlabel("Time", fontsize=15)
axis.tick_params(axis="x", labelsize=12)
axis.tick_params(axis="y", labelsize=12)


plt.legend(bbox_to_anchor=[0.15, 0.25],loc=2,borderaxespad=0, fontsize=15)

plt.savefig("zoom.pdf")
#plt.show()

  


==> postp/vortex/32_32_n_3/plot.jl <==
import PyPlot; plt = PyPlot
using LaTeXStrings
using DelimitedFiles

function en_ke(filename)
  d  = readdlm(filename, comments=true, comment_char='#')
  ti = d[:,2]
  en = d[:,19]
  ke = d[:,20]

  ti = ti[1:3:end]
  en = en[1:3:end]
  ke = ke[1:3:end]

  en = (en .- en[1])/abs(en[1])
  ke = (ke .- ke[1])/ke[1]

  return ti, en, ke;
      
end

ti_kg, en_kg, ke_kg = en_ke("kg_diag.dat");
ti_du, en_du, ke_du = en_ke("ducros_diag.dat");
ti_mK, en_mK, ke_mK = en_ke("mKEP_diag.dat");
ti_sh, en_sh, ke_sh = en_ke("shima_diag.dat");

fig, axis = plt.subplots(1, 2, figsize = (16,8))

axis[1].plot(ti_kg, ke_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[1].plot(ti_du, ke_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[1].plot(ti_mK, ke_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[1].plot(ti_sh, ke_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="Shima")
axis[1].grid(true)
#axis[1].set_xlim(0, 16)
#axis[1].set_ylim(0.88, 1.02)
axis[1].set_ylabel("ke(t)", fontsize=15)
axis[1].set_xlabel("Time", fontsize=15)
axis[1].tick_params(axis="x", labelsize=12)
axis[1].tick_params(axis="y", labelsize=12)

axis[2].plot(ti_kg, en_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[2].plot(ti_du, en_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[2].plot(ti_mK, en_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[2].plot(ti_sh, en_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="Shima")
axis[2].grid(true)
#axis[2].set_xlim(0, 16)
#axis[2].set_ylim(0.99995, 1.00005)
axis[2].set_ylabel("en(t)", fontsize=15)
axis[2].set_xlabel("Time", fontsize=15)
axis[2].tick_params(axis="x", labelsize=12)
axis[2].tick_params(axis="y", labelsize=12)

#plt.legend(bbox_to_anchor=[-1.05, 0.25],loc=2,borderaxespad=0)
plt.legend(bbox_to_anchor=[-1.05, 0.25],loc=2,borderaxespad=0, fontsize=15)

#plt.show()
plt.savefig("comp.pdf")

  


==> postp/vortex/32_32_n_3/plot_mod.jl <==
import PyPlot; plt = PyPlot
using LaTeXStrings
using DelimitedFiles

function en_ke(filename)
  d  = readdlm(filename, comments=true, comment_char='#')
  ti = d[:,2]
  en = d[:,19]
  ke = d[:,20]

  ti = ti[1:3:end]
  en = en[1:3:end]
  ke = ke[1:3:end]

  en = (en .- en[1])/abs(en[1])
  ke = (ke .- ke[1])/ke[1]

  return ti, en, ke;
      
end

ti_kg, en_kg, ke_kg = en_ke("kg_diag.dat");
ti_du, en_du, ke_du = en_ke("ducros_diag.dat");
ti_mK, en_mK, ke_mK = en_ke("mKEP_diag.dat");
ti_sh, en_sh, ke_sh = en_ke("shima_diag.dat");

fig, axis = plt.subplots(1, 2, figsize = (16,8))

axis[1].plot(ti_kg, ke_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[1].plot(ti_du, ke_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[1].plot(ti_mK, ke_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[1].plot(ti_sh, ke_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="KEEP-PE")
axis[1].grid(true)
#axis[1].set_xlim(0, 16)
#axis[1].set_ylim(0.88, 1.02)
axis[1].set_ylabel("ke(t)", fontsize=15)
axis[1].set_xlabel("Time", fontsize=15)
axis[1].tick_params(axis="x", labelsize=12)
axis[1].tick_params(axis="y", labelsize=12)


axis[2].plot(ti_kg, en_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[2].plot(ti_du, en_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[2].plot(ti_mK, en_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[2].plot(ti_sh, en_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="KEEP-PE")
axis[2].grid(true)
#axis[2].set_xlim(0, 16)
#axis[2].set_ylim(0.99995, 1.00005)
axis[2].set_ylabel("en(t)", fontsize=15)
axis[2].set_xlabel("Time", fontsize=15)
axis[2].tick_params(axis="x", labelsize=12)
axis[2].tick_params(axis="y", labelsize=12)

plt.legend(bbox_to_anchor=[-1.05, 0.25],loc=2,borderaxespad=0, fontsize=15)

#plt.show()
plt.savefig("comp.pdf")

  


==> postp/vortex/32_32_n_4/plot.jl <==
import PyPlot; plt = PyPlot
using LaTeXStrings
using DelimitedFiles

function en_ke(filename)
  d  = readdlm(filename, comments=true, comment_char='#')
  ti = d[:,2]
  en = d[:,19]
  ke = d[:,20]

  ti = ti[1:3:end]
  en = en[1:3:end]
  ke = ke[1:3:end]

  en = (en .- en[1])/abs(en[1])
  ke = (ke .- ke[1])/ke[1]

  return ti, en, ke;
      
end

ti_kg, en_kg, ke_kg = en_ke("kg_diag.dat");
ti_du, en_du, ke_du = en_ke("ducros_diag.dat");
ti_mK, en_mK, ke_mK = en_ke("mKEP_diag.dat");
ti_sh, en_sh, ke_sh = en_ke("shima_diag.dat");

fig, axis = plt.subplots(1, 2, figsize = (16,8))

axis[1].plot(ti_kg, ke_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[1].plot(ti_du, ke_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[1].plot(ti_mK, ke_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[1].plot(ti_sh, ke_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="Shima")
axis[1].grid(true)
#axis[1].set_xlim(0, 16)
#axis[1].set_ylim(0.88, 1.02)
axis[1].set_ylabel("ke(t)", fontsize=15)
axis[1].set_xlabel("Time", fontsize=15)
axis[1].tick_params(axis="x", labelsize=12)
axis[1].tick_params(axis="y", labelsize=12)

axis[2].plot(ti_kg, en_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[2].plot(ti_du, en_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[2].plot(ti_mK, en_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[2].plot(ti_sh, en_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="Shima")
axis[2].grid(true)
#axis[2].set_xlim(0, 16)
#axis[2].set_ylim(0.99995, 1.00005)
axis[2].set_ylabel("en(t)", fontsize=15)
axis[2].set_xlabel("Time", fontsize=15)
axis[2].tick_params(axis="x", labelsize=12)
axis[2].tick_params(axis="y", labelsize=12)

plt.xticks(fontsize=12)
plt.yticks(fontsize=12)
#plt.legend(bbox_to_anchor=[-1.05, 0.2],loc=2,borderaxespad=0)
plt.legend(bbox_to_anchor=[-1.05, 0.25],loc=2,borderaxespad=0, fontsize=15)

plt.savefig("comp.pdf")

  


==> postp/vortex/32_32_n_4/plot_mod.jl <==
import PyPlot; plt = PyPlot
using LaTeXStrings
using DelimitedFiles

function en_ke(filename)
  d  = readdlm(filename, comments=true, comment_char='#')
  ti = d[:,2]
  en = d[:,19]
  ke = d[:,20]

  ti = ti[1:3:end]
  en = en[1:3:end]
  ke = ke[1:3:end]

  en = (en .- en[1])/abs(en[1])
  ke = (ke .- ke[1])/ke[1]

  return ti, en, ke;
      
end

ti_kg, en_kg, ke_kg = en_ke("kg_diag.dat");
ti_du, en_du, ke_du = en_ke("ducros_diag.dat");
ti_mK, en_mK, ke_mK = en_ke("mKEP_diag.dat");
ti_sh, en_sh, ke_sh = en_ke("shima_diag.dat");

fig, axis = plt.subplots(1, 2, figsize = (16,8))

axis[1].plot(ti_kg, ke_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[1].plot(ti_du, ke_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[1].plot(ti_mK, ke_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[1].plot(ti_sh, ke_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="KEEP-PE")
axis[1].grid(true)
#axis[1].set_xlim(0, 16)
#axis[1].set_ylim(0.88, 1.02)
axis[1].set_ylabel("ke(t)", fontsize=15)
axis[1].set_xlabel("Time", fontsize=15)
axis[1].tick_params(axis="x", labelsize=12)
axis[1].tick_params(axis="y", labelsize=12)


axis[2].plot(ti_kg, en_kg,                 marker = "o", ms =10, lw = 4, label="KG")
axis[2].plot(ti_du, en_du, ls = "dashed",  marker = "v", ms =10, lw = 4, label="Ducros")
axis[2].plot(ti_mK, en_mK, ls = "dotted",  marker = "s", ms =10, lw = 4, label="mKEP")
axis[2].plot(ti_sh, en_sh, ls = "dashdot", marker = "d", ms =10, lw = 4, label="KEEP-PE")
axis[2].grid(true)
#axis[2].set_xlim(0, 16)
#axis[2].set_ylim(0.99995, 1.00005)
axis[2].set_ylabel("en(t)", fontsize=15)
axis[2].set_xlabel("Time", fontsize=15)
axis[2].tick_params(axis="x", labelsize=12)
axis[2].tick_params(axis="y", labelsize=12)

plt.legend(bbox_to_anchor=[-1.05, 0.25],loc=2,borderaxespad=0, fontsize=15)

plt.savefig("comp.pdf")

  

